Feature Characterization for Profile Surface Texture

Conventional field parameters for surface measurement use all data points, while feature characterization focuses on subsets extracted by watershed segmentation. This approach enables the extraction of specific features that are potentially responsible for the function of the surface or are a direct reflection of the manufacturing process, allowing for a more accurate assessment of both aspects. Feature characterization with the underlying watershed segmentation for areal surface topographies has been standardized for over a decade and is well established in industry and research. In contrast, feature characterization for surface profiles has been standardized recently, and the corresponding standard for watershed segmentation is planned to be published in the near future. Since the standards do not provide guidelines for implementation, this paper presents an unambiguous algorithm of the watershed segmentation and the feature characterization for surface profiles. This framework provides the basis for future work, mainly investigating the relationship between feature parameters based on feature characterization and the function of the surface or manufacturing process. For this purpose, recommendations for the configuration and extensions of the toolbox can also be developed, which could find their way into the ISO standards.

==> Appendix/feature_attribute.m <==
function attr = feature_attribute(z, dx, M, AT)
% INPUTS:
%   z   - vertical profile values
%   dx  - step size in x-direction
%   M   - motif array
%   AT  - attribute type {"Wolfprune", "HDh", "Width", "HDw", "VolS",...
%                         "HDv", "DevLength", "HDl", "PVh", "Curvature",...
%                         "Count"}
% Outputs
%   attr - attribute value of given motifs

I_sig = find([M.sig] == 1);
switch AT
    case {"Wolfprune", "HDh"}
        attr = abs(z(floor([M(I_sig).ilp])) - z(floor([M(I_sig).iv])));
    case {"Width", "HDw"}
        for i = 1:length(I_sig)
            attr(i) = dx*max(abs(M(I_sig(i)).ihi - M(I_sig(i)).ilp));
        end
    case {"VolS", "HDv"}
        for i = 1:length(I_sig)
            attr(i) = HDvf(z, dx, M(I_sig(i)));
        end
    case {"DevLength", "HDl"}
        for i = 1:length(I_sig)
            attr(i) = HDlf(z, dx, M(I_sig(i)));
        end
    case "PVh"
        FTI = sign(z(floor(M(1).ilp)) - z(floor(M(1).iv)));
        attr = -FTI*z(floor([M(I_sig).iv]));
    case "Curvature"
        for i = 1:length(I_sig)
            attr(i) = curvature(z, dx, M(I_sig(i)).iv);
        end
    case "Count"
        attr = ones(1, length(I_sig));
end
end

function HDv = HDvf(z, dx, Mr)
ihi = [Mr.ilp; Mr.ihi];
zlp = z(floor(Mr.ilp));
A = 0;i=1;
dir = sign(Mr.ihp - Mr.ilp);
while i < length(ihi)
    i1 = abs(ceil(dir*ihi(i)));
    i2 = abs(floor(dir*ihi(i+1)));
    xf = [ihi(i); (i1:dir:i2)'; ihi(i+1)]*dx;
    zf = [zlp; z(i1:dir:i2); zlp];
    A = A + abs(trapz(xf,zf-zlp));
    i = i + 2;
end
HDv = A/(length(z)*dx);
end

function  HDl = HDlf(z, dx, Mr)
zlp = z(floor(Mr.ilp));
dir = sign(Mr.ihp - Mr.ilp);
ihi_end = Mr.ihi(end);
i1 = abs(ceil(dir*Mr.ilp));
i2 = abs(floor(dir*ihi_end));
zf = [z(i1:dir:i2)];
HDl = (sum(sqrt(1 + (diff(zf)./dx).^2))...
    + mod(Mr.ilp, 1))*dx...
    + sqrt((ihi_end - i2)^2*dx^2+(zlp-z(i2))^2);
end

function cx = curvature(z, dx, ix)
if mod(ix,1) ~= 0
    ix = [floor(ix) ceil(ix)];
end
for n = 1:length(ix)
i = ix(n);
switch i
    case 1
        dz1 = (-147*z(1) + 360*z(2) - 450*z(3) + 400*z(4) - 225*z(5) + ...
            72*z(6) - 10*z(7))/(60*dx);
        dz2 = (812*z(1) - 3132*z(2) + 5265*z(3) - 5080*z(4) + 2970*z(5) ...
            - 972*z(6) + 137*z(7))/(180*(dx)^2);
    case 2
        dz1 = (-10*z(1) - 77*z(2) + 150*z(3) - 100*z(4) + 50*z(5) - ...
            15*z(6) + 2*z(7))/(60*dx);
        dz2 = (137*z(1) - 147*z(2) - 255*z(3) + 470*z(4) - 285*z(5) + ...
            93*z(6) - 13*z(7))/(180*(dx)^2);
    case 3
        dz1 = (2*z(1) - 24*z(2) - 35*z(3) + 80*z(4) - 30*z(5) + 8*z(6) ...
            - 1*z(7))/(60*dx);
        dz2 = (-13*z(1) + 288*z(2) - 420*z(3) + 200*z(4) + 15*z(5) + ...
            12*z(6) + 2*z(7))/(180*(dx)^2);
    case length(z) - 2
        dz1 = (z(end-6) - 8*z(end-5)+30*z(end-4) - 80*z(end-3) + ...
            35*z(end-2) + 24*z(end-1) - 2*z(end))/(60*dx);
        dz2 = (2*z(end-6) - 12*z(end-5) + 15*z(end-4) + 200*z(end-3) - ...
            420*z(end-2) + 228*z(end-1) - 13*z(end))/(180*(dx)^2);
    case length(z) - 1
        dz1 = (-2*z(end-6) + 15*z(end-5) - 50*z(end-4) + 100*z(end-3) - ...
            150*z(end-2) + 77*z(end-1) + 10*z(end))/(60*dx);
        dz2 = (-13*z(end-6) + 93*z(end-5) - 285*z(end-4) + 470*z(end-3) ...
            - 255*z(end-2) - 147*z(end-1) + 137*z(end))/(180*(dx)^2);
    case length(z)
        dz1 = (10*z(end-6) - 72*z(end-5) + 225*z(end-4) - 400*z(end-3) ...
            + 450*z(end-2) - 360*z(end-1) + 147*z(end))/(60*dx);
        dz2 = (137*z(end-6) + 93*z(end-5) - 285*z(end-4) + 470*z(end-3) ...
            - 255*z(end-2) - 147*z(end-1) + 137*z(end))/(180*(dx)^2);
    otherwise
        dz1 = (-z(i-3) + 9*z(i-2) - 45*z(i-1) + 45*z(i+1) - 9*z(i+2) + ...
            z(i+3))/(60*dx);
        dz2 = (2*z(i-3) - 27*z(i-2) + 270*z(i-1) - 490*z(i) + 270*z(i+1)...
            - 27*z(i+2) + 2*z(i+3))/(180*(dx)^2);
end
cx(n) = dz2/(1 + dz1^2)^(3/2);
end
cx = mean(cx);
end

==> Appendix/feature_characterization.m <==
function [xFC, M, META] = feature_characterization(z, dx, FT, pruning,...
                                                    significant, AT, stats)
% INPUTS:
%   z           - vertical profile values
%   dx          - step size in x-direction
%   FT          - "D", "V", "H", "P"
%   pruning     - "None", "Wolfprune TH/X%", "Width TH", 
%                 "VolS TH", "DevLength TH"
%                 Threshold TH in units of corresponding attribute.
%                 For Wolfprune or Width, the threshold value can also be 
%                 specified as a percentage. In this case, X% of Rz is used
%                 as the threshold in the case of Wolfprune and X% of Le in
%                 the case of Width.
%   significant - "All", "Closed c", "Open c", "Bot N", "Top N"
%                 c can be an absolute value in micrometer or if the value 
%                 is given as a percentage it is interpreted as a material 
%                 ratio from which the height is then determined.
%                 N specifies the number of top or bot values.
%   AT          - "HDh", "HDv", "HDw", "HDl", "PVh", "Curvature", "Count"
%   stats       - "Mean", "Max", "Min", "StdDev", "Perc X",
%                 "Hist", "Sum", "Density"
%                 for "Perc", X specifies the threshold in the units of the
%                 corresponding attribute
% OUTPUTS:
%   xFC         - parameter based on feature characterization
%   M           - structured array of motifs
%   META        - meta data for further processing (e.g. plotting)

%% parse pruning
pruning = strrep(pruning, "%", " %"); % add blank before "%"
str = split(pruning, " ");
PT = str(1);
N = length(str);
TH = str2double(str(min(2,N)));     % TH = NaN when no number
if N == 2 && isnan(TH)
    TH = TH_for_optimal_periodicity(z, dx, FT, PT);
end
if N >= 3                           % N = 4 if by strrep 2 blanks
    if PT == "Wolfprune"
        TH = (TH/100)*Rz(z, dx);
    elseif PT == "Width"
        TH = (TH/100)*length(z)*dx;
    end
end

%% parse significant
significant = strrep(significant, "%", " %");
str = split(significant, " ");
Fsig = str(1);
N = length(str);
NIsig = str2double(str(min(2, N)));
if N >= 3
    NIsig = max(z) + Rcm(z, NIsig);
end

%% parse stats
str = split(stats, " ");
Astats = str(1);
vstats = str2double(str(end));

%% feature characterization
M = watershed_segmentation(z, dx, FT, PT, TH);
[xFC, M, attr] = feature_parameter(z, dx, M,...
    Fsig, NIsig, AT, Astats, vstats);
META = struct('attr', attr, 'nM', length(M), 'PT', PT, 'TH', TH, 'Fsig',...
    Fsig, 'NIsig', NIsig, 'AT', AT, 'Astats', Astats,'vstats', vstats);
end

==> Appendix/feature_parameter.m <==
function [xFC, M, attr] = feature_parameter(z, dx, M,...
                                           Fsig, NIsig, AT, Astats, vstats)
%% step 4: determine significant_features
I_Nsig = [];
nM = length(M);
% error handling if M is empty
if isempty(M)
    warning("No features detected. Check pruning configuration.")
    xFC = NaN; attr = NaN;
    return
end
switch Fsig
    case {"Open", "Closed"}
        % feature type indicator (FTI=-1: hills/peaks, FTI=1: dales/pits)
        FTI = sign(z(floor(M(1).ilp)) - z(floor(M(1).iv)));
        % determine z-values of low-peaks and pits
        zlp = z(floor([M.ilp]));
        % determine indices of not significant features
        if Fsig == "Open"
            I_Nsig = find(FTI*zlp > FTI*NIsig);
        else
            zv = z(floor([M.iv]));
            I_Nsig = find(FTI*zlp < FTI*NIsig | FTI*zv > FTI*NIsig);
        end
    case {"Top", "Bot"}
        % determine attribute values
        attr = feature_attribute(z, dx, M, "PVh");
        % determine indices (I) of sorted zv-values in zv
        [~, I_sort] = sort(attr, 'descend');
        % if NIsig is higher than nM use nM
        NIsig = min(NIsig, nM);
        I_Nsig = I_sort(NIsig+1:end);
end
% set indicator M.sig zero for not significant motifs
for i = 1:length(I_Nsig)
    M(I_Nsig(i)).sig = 0;
end
% error handling if there are no significant features
if length(I_Nsig) == nM
    warning("All features are declared as not significant.")
    xFC = NaN; attr = NaN;
    return
end

%% step 5: determine attibrute-values of significant features
attr = feature_attribute_expert(z, dx, M, AT);

%% step 6: attribute statistics
switch Astats
    case "Mean"
        xFC = mean(attr);
    case "Max"
        xFC = max(attr);
    case "Min"
        xFC = min(attr);
    case "StdDev"
        xFC = std(attr);
    case "Perc"
        xFC = sum(attr > vstats)/length(attr);
    case "Hist"
        figure
        xFC = histogram(attr,length(attr));
    case "Sum"
        xFC = sum(attr);
    case "Density"
        xFC = sum(attr)/(dx*length(z));
 end
end


==> Appendix/watershed_segmentation.m <==
function M = watershed_segmentation(z, dx, FT, PT, TH)
% INPUTS:
%  z  - vertical profile values
%  dx - step size in x-direction
%  FT - feature type: {'D', 'V', 'H', 'P'}
%  PT - pruning type: {'None', 'Wolfprune', 'Width', 'VolS', 'DevLength'}
%  TH - threshold for pruning (not needed if PT = 'None')
% OUTPUTS:
%  M    - structure array with motifs with four members 
%         (referring to Dale-motif):
%         M.iv    - (interpolated) index of pit
%         M.ilp   - (interpolated) index of low-peak
%         M.ihp   - (interpolated) index of high-peak
%         M.ihi   - (interpolated) index of heightintersection
%         M.sig   - indicator for significant features

%% step 1: determine indices of all peaks and pits
% invert z-values if hill-motifs are searched. Allows the rest of the code
% refers to dale-motifs
if FT == 'H' || FT == 'P'
    z = -z;
end
% consider only the first of any adjacent pairs of equal values so that
% plateaus are single points
iNeq = [1; 1 + find(z(1:end-1) ~= z(2:end))];
% determine the slope for each point. s=-1 neg. slope; s=1 pos. slope
s = sign(diff(z(iNeq)));
% change from 1 to -1 corresponds to a peak. -1 to 1 to pit
ipNeq = 1 + find(diff(s) == -2);
ivNeq = 1 + find(diff(s) == 2);
% peaks and pits indices into the original index vector
ipv = [iNeq(ipNeq); iNeq(ivNeq)];
% examine peaks and pits that are plateaus
for j = find(z(ipv) == z(ipv+1))'
    % number of equal high values on the plateau
    n_plateau = find(z(ipv(j):end) ~= z(ipv(j)), 1) - 1;
    % replace index with (interpolated) index of middle of plateau
    ipv(j) = ipv(j) + (n_plateau - 1)/2;                      
end
% (interpolated) indices of peaks and pits (plateaus taken into account)
ip = ipv(1:length(ipNeq));
iv = ipv(length(ipNeq) + 1:end);

%% step 2: determine motifs
% just keep indices of pits that are enclosed with peaks
if iv(1) < ip(1);iv(1)=[];end
if iv(end) > ip(end);iv(end)=[];end
% enrich structure array M with information for each motif such as pit
% (iv), low-peak (lp) and high-peak (hp) and the height intersection (ihi)
nM = length(iv);
for k = 1:nM
    [ilp, ihp] = get_ilp_ihp(z, [ip(k), ip(k+1)]);
    ihi = height_intersections(z, ilp, ihp);
    M(k) = struct('iv', iv(k), 'ilp', ilp, 'ihp', ihp, 'ihi', ihi,'sig',1);
end

%% step 3: pruning (see pruning cases in readme.md)
% skip pruning if pruning type (PT) is "None"
if PT ~= "None"
% determine attribute-values of each motif
attr = feature_attribute(z, dx, M, PT);
% prune aslong minimal attribute value is lower than given threshold
while min(attr) < TH
    % row-index of minimal attribute value
    [~, rmin] = min(attr);
    % save motif with minimal attribute-value temporarily, delete 
    % corresponding entry in motif-array and attribute-vector. update nM
    Mmin = M(rmin);
    M(rmin) = []; attr(rmin) = []; 
    nM = nM - 1;
    % determine row-index of motif which is to update (rU). dir=-1: left of
    % min-motif. dir=1 right of min-motif. rU = rmin if dir=1 because
    % min-motif was deleted in motif array. else rU = rmin - 1.
    dir = sign(Mmin.ilp - Mmin.iv);
    rU = rmin - (dir == -1);
    % case 1: if in that direction is border no further steps are required
    if rU == 0 || rU > nM
        continue
    end
    % case 2: if low-peak of min-motif and motif to update is the same then 
    % determine low-peak and high-peak of motif to update. Update height
    % intersection and attribute-value (see behind if-query)
    if M(rU).ilp == Mmin.ilp
    [M(rU).ilp, M(rU).ihp] = get_ilp_ihp(z, [M(rU).ihp, Mmin.ihp]);
    % case 3: low-peak of min-motif is equal the high-peak of motif to
    % update. replace high-peak of motif to merge with high-peak of
    % min-motif
    else
        M(rU).ihp = Mmin.ihp;
        % case 3.1: if low-peak of motif to merge is lower or equal than
        % pit of min-motif no further steps are required
        if z(floor(M(rU).ilp)) <= z(floor(Mmin.iv))
            continue
        end
    % case 3.2: low-peak of motif to merge is higher than pit of
    % min-motif: refresh height intersection and attribute-value
    % (see behind if-query)
    end
    % update height intersection and attribute-value of motif to update for
    % case 2 and 3.2
    M(rU).ihi = height_intersections(z, M(rU).ilp, M(rU).ihp);
    attr(rU) = feature_attribute(z, dx, M(rU), PT);
end
end
end
%% height intersection function
function ihi = height_intersections(z, ilp, ihp)
% INPUTS:
%   z    - vertical profile values
%   ilp  - (interpolated) index of low-peak
%   ihp  - (interpolated) index of high-peak
% OUTPUTS:
%   ihi  - (interpolated) index of height intersection

% direction in which to search ihi outgoing form low-peak
dir = sign(ihp - ilp);
ilp = round(ilp);ihp = round(ihp);
zlp = z(ilp);
ihi = [];
% starting index. if plateau: index of edge of plateau
j = ilp+dir*(find(z(ilp:dir:round(ihp))~=zlp,1)-1);
% getting height-intesections (based on crossing-the-line-segmentation)
while j ~= ihp
    if (z(j) < zlp && z(j+dir) >= zlp) || (z(j) >= zlp && z(j+dir) < zlp)
        ihi = [ihi; j + dir*(zlp - z(j))/(z(j + dir) - z(j))];
    end
    j = j + dir;
end
end

%% determine indices of low-peak and high-peak based of 2 given indices
function [ilp, ihp] = get_ilp_ihp(z, ip_surr)
% INPUTS:
%   z       - vertical profile values
%   ip_surr - (interpolated) indices of the two surrounding peaks of examined pit
% OUTPUTS:
%   ilp     - (interpolated) index of low-peak
%   ihp     - (interpolated) index of high-peak
[~, I] = min([z(floor(ip_surr(1))), z(floor(ip_surr(2)))]);
ilp  = ip_surr(I);
ihp = ip_surr(3 - I);
end

%% reduced find function (for translation to other languages)
function iN0 = find(A, firstOnly) 
% INPUTS
%   A         - Array 
%   firstOnly - optional: if set to 1 only first index of nonzeroelement is
%               returned. if set to 0 or not provided all indices of 
%               nonzeroelements are returned
% OUTPUTS
%   iN0       - indices of nonzero entries in A
if nargin < 2
    firstOnly = 0;
end
iN0 = [];
for i = 1:length(A)
    if A(i) ~= 0
        iN0 = [iN0; i];
        if firstOnly == 1
            return
        end
    end
end
end
